The Planar Modular Partition Monoid

The primary contribution of this thesis is to introduce and examine the planar modular partition monoid for parameters $m, k \in \mathbb{Z}_{>0}$, which has simultaneously and independently generated interest from other researchers as outlined within. Our collective understanding of related monoids, in particular the Jones, Brauer and partition monoids, along with the algebras they generate, has heavily influenced the direction of research by a significant number of mathematicians and physicists. Examples include Schur-Weyl type dualities in representation theory along with Potts, ice-type and Andrew-Baxter-Forrester models from statistical mechanics, giving strong motivation for the planar modular partition monoid to be examined. The original results contained within this thesis relating to the planar modular partition monoid are: the establishment of generators; recurrence relations for the cardinality of the monoid; recurrence relations for the cardinality of Green's $\mathcal{R}$, $\mathcal{L}$ and $\mathcal{D}$ relations; and a conjecture on relations that appear to present the planar modular partition monoid when $m=2$. For diagram semigroups that are closed under vertical reflections, characterisations of Green's $\mathcal{R}$, $\mathcal{L}$ and $\mathcal{H}$ relations have previously been established using the upper and lower patterns of bipartitions. We give a characterisation of Green's $\mathcal{D}$ relation with a similar flavour for diagram semigroups that are closed under vertical reflections. $<paragraph\ missing\ due\ to\ arXiv\ character\ limit\ on\ abstracts\ -\ see\ thesis\ file>$ A further contribution of this thesis is a reasonably comprehensive exposition of the fundamentals of diagram semigroups, which have traditionally been approached from the representation theory side and have since blossomed into a thriving area of research in their own right.

==> counting_code/Greens classes/D classes/mod m monoids/explicit counting/countingModMMon.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <map>
#include <string>
#include "math.h"
#include <fstream>
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m=4;

mpz_class factorial(mpz_class n)
{
    if(n == 1)
        return(1);
    else
        return n*factorial(n-1);
}

//C(n,x)
mpz_class choose(mpz_class n, mpz_class x)
{
    if(x == 0)
        return 1;
    return (n * choose(n-1, x-1))/x;
};

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;
        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];
        return ans;

    };

    Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=15;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            //noTrans[u][l] = 1;

            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%m; l2<=l; l2+=m)
                {
                    if(l2==0)
                        l2+=m;
                    noTrans[u][l] += noTrans[u-u2][l-l2]*choose(u-1, u2-1)*choose(l, l2);
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }

    for(int r=0; r<=K; r++)
    {
        for(int c=0; c<=K; c++)
            cout << noTrans[r][c] << " ";
        cout << endl;
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0]
    for(int k=0; k<=K; k++)
        noNonTransTable[k][0] = 1;

    //adds values for noNonTrans[n, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
        //noNonTransTable[Zero.n][Zero.used()] += noNonTrans[Zero];
        cout << Zero << "     " << noNonTrans[Zero] << endl;
    }

    //adds values for noNonTrans[n, t_1, ..., t_k]
    for(int k=m; k<=K; k++)
    {
        cout << "k = " << k << endl;

        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];
                cout << "+=" << I2 << "   " << noNonTrans[I2] << endl;

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k -= m*(i+1);
                        I2.it[i]--;
                        noNonTrans[I] += choose(I.k-1, m*(i+1)-1)*noNonTrans[I2];
                        cout << "+= (" << I.k-1 << ", " << m*(i+1)-1 << ")" << I2 << "  =  " << choose(I.k-1, m*(i+1)-1) << "*" << noNonTrans[I2] << endl;
                    }
                }

                //if(I.it[0] > 0)
                //{
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
                //debugging
                //cout << I << "     " << noNonTrans[I] << endl;
                //}
                //else
                  //  cout << "!" << I << "     " << noNonTrans[I] << endl;

            }
        }
        cout << endl;
    }

    //calculates the cardinalities
    cout << endl << "calculating cardinalities" << endl;
    vector<mpz_class> cards(K+1, 0);
    for(int k=m; k<=K; k++)
    {
        //cards[k] += factorial(k);
        //cout << "cards_" << k << " += " << k << "! = " << factorial(k) << endl;

        for(int t=0; t<=k; t+=m)
        {
            for(int t2=0; t2<=k; t2+=m)
            {
                cout << "cards_" << k << " += N[" << k << "][" << t << "]*N["  << k << "][" << t2 << "]*T[" << k-t << "][" << k-t2 << "] = " << noNonTransTable[k][t] << "*" << noNonTransTable[k][t2] << "*" << noTrans[k-t][k-t2] << endl;
                cards[k] += noNonTransTable[k][t]*noNonTransTable[k][t2]*noTrans[k-t][k-t2];
            }
        }
    }

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=9; k1++)
    {
        ofs << k1;
        for(int k2=0; k2<=9; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << " & " << noTrans[k1][k2];
            else
                ofs << " &  ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //prints noNonTransTable
    for(int k=m; k<=15; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 3*m)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;
    for(int k=m; k<=20; k++)
    {
        ofs << k << " & 1";
        for(int t=m; t<=3*m; t+=m)
        {
            if(noNonTransTable[k][t] > 0)
                ofs << " & " << noNonTransTable[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=m; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/Greens classes/D classes/planar mod m monoids/explicit counting/countingpmodmon.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;


int main()
{
    int K=15;
    int M = 9;

    //vector<vector<mpz_class> > noDClasses(M+1, vector<mpz_class>(K+1, 0)),
                                //X(M+1, vector<mpz_class>(K+1, 0));

    map<int, map<int, mpz_class> > noDClasses, X;

    for(int m=1; m<M; m++)
    {
        X[m][0] = X[m][1] = 1;
        noDClasses[m][0] = noDClasses[m][1] = 1;
    }
    noDClasses[1][1] = 2;

    for(int m=1; m<M; m++)
    {
        for(int k=2; k<K; k++)
        {
            for(int q=1; q<=m; q++)
            {
                X[m][k] += X[m][k-q];
            }
        }
    }

    for(int m=1; m<M; m++)
    {
        for(int k=2; k<K; k++)
        {
            noDClasses[m][k] = noDClasses[m][k-m] + X[m][k];
        }
    }


    ofstream ofs("out.txt");

    ofs << "\\diagbox{$m$}{$k$}";
    for(int k=1; k<K; k++)
        ofs << " & " << k;
    ofs << " \\\\" << endl;
    for(int m=1; m<M; m++)
    {
        ofs << m;
        for(int k=0; k<K; k++)
        {
                ofs << " & " << X[m][k];
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl << endl << endl;

    ofs << "\\diagbox{$m$}{$k$}";
    for(int k=1; k<K; k++)
        ofs << " & " << k;
    ofs << " \\\\" << endl;
    for(int m=1; m<M; m++)
    {
        ofs << m;
        for(int k=0; k<K; k++)
        {
                ofs << " & " << noDClasses[m][k];
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/Greens classes/R classes/mod m monoids/explicit counting/countingModMMon.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <map>
#include <string>
#include "math.h"
#include <fstream>
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m=1;

mpz_class factorial(mpz_class n)
{
    if(n == 1)
        return(1);
    else
        return n*factorial(n-1);
}

//C(n,x)
mpz_class choose(mpz_class n, mpz_class x)
{
    if(x == 0)
        return 1;
    return (n * choose(n-1, x-1))/x;
};

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;
        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];
        return ans;

    };

    Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=15;

    vector<mpz_class> bellNos(25, 0);
    bellNos[0] = bellNos[1] = 1;
    for(int i=2; i<K; i++)
        for(int j=0; j<i; j++)
            bellNos[i] += bellNos[j]*choose(i-1, j);

    vector<vector<mpz_class> > noRClasses(6, vector<mpz_class>(K+1, 0));

    for(; m<6; m++)
    {
        //sets up number of feasible non-transversals
        map<Iterator, mpz_class> noNonTrans;
        vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

        //adds values for noNonTrans[k, 0]
        for(int k=0; k<=K; k++)
            noNonTransTable[k][0] = 1;

        //adds values for noNonTrans[n, 0, ..., 0].
        Iterator Zero(K);
        for(int k=0; k<=K; k++)
        {
            Zero.k = k;
            noNonTrans[Zero] = 1;
            //noNonTransTable[Zero.n][Zero.used()] += noNonTrans[Zero];
            cout << Zero << "     " << noNonTrans[Zero] << endl;
        }

        //adds values for noNonTrans[n, t_1, ..., t_k]
        for(int k=m; k<=K; k++)
        {
            cout << "k = " << k << endl;

            Iterator I(K);
            I.k=k;

            for(++I;I.used()>0; ++I)
            {
                if(I.used() <= k)
                {
                    Iterator I2 = I;
                    I2.k--;
                    noNonTrans[I] += noNonTrans[I2];
                    cout << "+=" << I2 << "   " << noNonTrans[I2] << endl;

                    for(size_t i=0; i<I.it.size(); i++)
                    {
                        if(I.it[i] > 0)
                        {
                            I2 = I;
                            I2.k -= m*(i+1);
                            I2.it[i]--;
                            noNonTrans[I] += choose(I.k-1, m*(i+1)-1)*noNonTrans[I2];
                            cout << "+= (" << I.k-1 << ", " << m*(i+1)-1 << ")" << I2 << "  =  " << choose(I.k-1, m*(i+1)-1) << "*" << noNonTrans[I2] << endl;
                        }
                    }

                    //if(I.it[0] > 0)
                    //{
                        noNonTransTable[I.k][I.used()] += noNonTrans[I];
                    //debugging
                    //cout << I << "     " << noNonTrans[I] << endl;
                    //}
                    //else
                      //  cout << "!" << I << "     " << noNonTrans[I] << endl;

                }
            }
            cout << endl;
        }

        //calculates the cardinalities
        vector<mpz_class> cards(K+1, 0);
        for(int k=m; k<=K; k++)
            for(int t=0; t<=k; t+=m)
                noRClasses[m][k] += noNonTransTable[k][t]*bellNos[max(0, k-t)];
    }

    ofstream ofs("out.txt");

    ofs << "\\diagbox{$m$}{$k$}";
    for(int k=1; k<=10; k++)
        ofs << " & " << k;
    ofs << " \\\\" << endl;
    for(int M=1; M<6; M++)
    {
        ofs << M;
        for(int k=1; k<=10; k++)
        {
                ofs << " & " << noRClasses[M][k];
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;
    ofs.close();

    return 0;
};


==> counting_code/Greens classes/R classes/planar mod m monoids/explicit counting/countingpmodmon.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include <math.h>
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m = 1;

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;

        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];

        return ans;
    };

    Iterator& operator++()
    {
        for(size_t i=0; i<floor(this->k/m); i++)
        {
            it[i]++;
            if(this->used() <= this->k)
                break;
            else
                it[i] = 0;
        }

        return *this;
    };

    /*Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };*/
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=20;


    vector<vector<mpz_class> > noRClasses(6, vector<mpz_class>(K+1, 0));

    for(; m<6; m++)
    {
        //sets up number of feasible transversals
        vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
        noTrans[0][0] = 1;
        noTrans[1][1] = -1;

        /*for(int u=1; u<=K; u++)
        {
            for(int l=u; l<=K; l+=m)
            {
                for(int u2=1; u2<=u; u2++)
                {
                    for(int l2=u2%m; l2<=l; l2+=m)
                    {
                        if(l2 == 0) //transversal needs to connect to a positive number of lower dots
                            l2+=m;
                        noTrans[u][l] += noTrans[u-u2][l-l2];
                    }
                }

                noTrans[l][u] = noTrans[u][l];
            }
        }*/

        /*for(int u=1; u<=K; u++)
        {
            for(int l=u; l<=K; l+=m)
            {
                for(int u2=u-1; u2>=0; u2-=m)
                    noTrans[u][l] += noTrans[u2][l-1];
                for(int l2=l-1; l2>=0; l2-=m)
                    noTrans[u][l] += noTrans[u-1][l2];

                noTrans[l][u] = noTrans[u][l];
            }
        }*/

        //sets up number of feasible non-transversals
        map<Iterator, mpz_class> noNonTrans;
        vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

        //adds values for noNonTrans[k, 0]
        for(int k=0; k<=K; k++)
            noNonTransTable[k][0] = 1;

        //adds values for noNonTrans[k, 0, ..., 0].
        Iterator Zero(K);
        for(int k=0; k<=K; k++)
        {
            Zero.k = k;
            noNonTrans[Zero] = 1;
        }

        //adds values for noNonTrans[k, t_1, ..., t_m]
        for(int k=m; k<=K; k++)
        {
            Iterator I(K);
            I.k=k;

            for(++I;I.used()>0; ++I)
            {
                if(I.used() <= k)
                {
                    Iterator I2 = I;
                    I2.k--;
                    noNonTrans[I] += noNonTrans[I2];

                    for(size_t i=0; i<I.it.size(); i++)
                    {
                        if(I.it[i] > 0)
                        {
                            I2 = I;
                            I2.k--;
                            I2.it[i]--;
                            noNonTrans[I] += noNonTrans[I2];
                        }
                    }

                    //if(I.it[0] > 0)
                        noNonTransTable[I.k][I.used()] += noNonTrans[I];
                }
            }
        }


        //calculates the cardinalities
        vector<mpz_class> cards(K+1, 0);
        for(int k=m; k<=K; k++)
            for(int t=0; t<=k; t+=m)
                noRClasses[m][k] += noNonTransTable[k][t]*pow(2, max(0, k-t-1));
    }

    ofstream ofs("out.txt");

    ofs << "\\diagbox{$m$}{$k$}";
    for(int k=0; k<=10; k++)
        ofs << " & " << k;
    ofs << " \\\\" << endl;
    for(int M=1; M<6; M++)
    {
        ofs << M;
        for(int k=0; k<=10; k++)
        {
                ofs << " & " << noRClasses[M][k];
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/Fauser monoid/explicit counting/countingNonPlanarTriapses.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <map>
#include <string>
#include "math.h"
#include <fstream>
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

mpz_class factorial(mpz_class m)
{
    if (m<=1)
        return(1);
    else
        return m*factorial(m-1);
}

//C(n,k)
mpz_class choose(mpz_class m, mpz_class x)
{
    if(x == 0)
        return 1;
    return (m * choose(m-1, x-1))/x;
};

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/3), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;
        for(size_t i=0; i<it.size(); i++)
            ans += 3*(i+1)*it[i];
        return ans;

    };

    Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= 3*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=15;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=3)
        {
            //noTrans[u][l] = 1;

            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%3; l2<=l; l2+=3)
                {
                    if(l2==0)
                        l2+=3;
                    noTrans[u][l] += noTrans[u-u2][l-l2]*choose(u-1, u2-1)*choose(l, l2);
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }

    for(int r=0; r<=K; r++)
    {
        for(int c=0; c<=K; c++)
            cout << noTrans[r][c] << " ";
        cout << endl;
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[n, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
        //noNonTransTable[Zero.n][Zero.used()] += noNonTrans[Zero];
        cout << Zero << "     " << noNonTrans[Zero] << endl;
    }

    //adds values for noNonTrans[n, t_1, ..., t_k]
    for(int k=3; k<=K; k++)
    {
        cout << "k = " << k << endl;

        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];
                cout << "+=" << I2 << "   " << noNonTrans[I2] << endl;

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k -= 3*(i+1);
                        I2.it[i]--;
                        noNonTrans[I] += choose(I.k-1, 3*(i+1)-1)*noNonTrans[I2];
                        cout << "+= (" << I.k-1 << ", " << 3*(i+1)-1 << ")" << I2 << "  =  " << choose(I.k-1, 3*(i+1)-1) << "*" << noNonTrans[I2] << endl;
                    }
                }

                if(I.it[0] > 0)
                {
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
                //debugging
                cout << I << "     " << noNonTrans[I] << endl;
                }
                else
                    cout << "!" << I << "     " << noNonTrans[I] << endl;

            }
        }
        cout << endl;
    }

    //calculates the cardinalities
    cout << endl << "calculating cardinalities" << endl;
    vector<mpz_class> cards(K+1, 0);
    for(int k=3; k<=K; k++)
    {
        cards[k] += factorial(k);
        cout << "cards_" << k << " += " << k << "! = " << factorial(k) << endl;

        for(int t=3; t<=k; t+=3)
        {
            for(int t2=3; t2<=k; t2+=3)
            {
                cout << "cards_" << k << " += N[" << k << "][" << t << "]*N["  << k << "][" << t2 << "]*T[" << k-t << "][" << k-t2 << "] = " << noNonTransTable[k][t] << "*" << noNonTransTable[k][t2] << "*" << noTrans[k-t][k-t2] << endl;
                cards[k] += noNonTransTable[k][t]*noNonTransTable[k][t2]*noTrans[k-t][k-t2];
            }
        }
    }

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=9; k1++)
    {
        ofs << k1;
        for(int k2=0; k2<=9; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << " & " << noTrans[k1][k2];
            else
                ofs << " &  ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //prints noNonTransTable
    for(int k=0; k<=11; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 9)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    for(int k=0; k<=11; k++)
    {
        ofs << k;
        for(int t=3; t<=9; t+=3)
        {
            if(noNonTransTable[k][t] > 0)
                ofs << " & " << noNonTransTable[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=0; k<=K; k++)
        cout << cards[k] << " ";
    cout << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/Fauser monoid/using operation/Diagram.h <==
#ifndef DIAGRAM_H_
#define DIAGRAM_H_

#include "Edge.h"

struct Diagram
{
    int n;      //number of vertices/nodes along the top
    std::set<Edge> edges;

    Diagram()
    {

    };

    void setTransposition(int N, int a, int b)
    {
        n = N;
        edges.clear();
        for(int c=0; c<n; c++)
        {
            if(c == a)
            {
                Edge tEdge;
                tEdge.insert(std::pair<int, int>(0, a));
                tEdge.insert(std::pair<int, int>(1, b));
                edges.insert(tEdge);
            }
            else if(c == b)
            {
                Edge tEdge;
                tEdge.insert(std::pair<int, int>(0, b));
                tEdge.insert(std::pair<int, int>(1, a));
                edges.insert(tEdge);
            }
            else
            {
                Edge tEdge;
                for(int r=0; r<2; r++)
                    tEdge.insert(std::pair<int, int>(r, c));
                edges.insert(tEdge);
            }
        }


    };

    void setTriapsisGen(int N, int G) //gth generator
    {
        n = N;
        edges.clear();

        for(int c=0; c<n; c++)
        {
            if(c < G or c >= G+3)
            {
                Edge tEdge;
                for(int r=0; r<2; r++)
                    tEdge.insert(std::pair<int, int>(r, c));
                edges.insert(tEdge);
            }
        }

        Edge uEdge, lEdge;
        for(int c=G; c<G+3; c++)
        {
            uEdge.insert(std::pair<int, int>(0, c));
            lEdge.insert(std::pair<int, int>(1, c));
        }
        edges.insert(uEdge);
        edges.insert(lEdge);
    };
};

Diagram operator*(const Diagram &diagram1, const Diagram &diagram2)
{
    Diagram product;
    product.n = diagram1.n;

    std::set<Edge> oEdges = diagram1.edges;
    for(std::set<Edge>::iterator edge=diagram2.edges.begin(); edge!= diagram2.edges.end(); edge++)
    {
        Edge nEdge;
        for(std::set<std::pair<int, int> >::iterator node=edge->nodes.begin(); node!=edge->nodes.end(); node++)
            nEdge.insert(std::pair<int, int>(node->first + 1, node->second));
        oEdges.insert(nEdge);
    }

    std::set<Edge> nEdges;

    while(oEdges.size())
    {
        Edge nEdge = *(oEdges.begin());
        Edge tEdge;
        oEdges.erase(oEdges.begin());

        bool madeChange = 1;
        while(madeChange)
        {
            madeChange = 0;

            for(std::set<Edge>::iterator edge=oEdges.begin(); edge != oEdges.end(); edge++)
            {
                if(!disjoint(nEdge, *edge))
                {
                    madeChange = 1;
                    nEdge.insert(*edge);
                    oEdges.erase(*edge);
                    break;
                }
            }
        }
        nEdges.insert(nEdge);
    }

    for(std::set<Edge>::iterator nEdge=nEdges.begin(); nEdge!=nEdges.end(); nEdge++)
    {
        Edge pEdge;
        for(std::set<std::pair<int, int> >::iterator node=nEdge->nodes.begin(); node!=nEdge->nodes.end(); node++)
        {
            if(node->first == 0)
                pEdge.insert(*node);
            else if(node->first == 2)
                pEdge.insert(std::pair<int, int>(1, node->second));
        }
        if(pEdge.nodes.size())
            product.edges.insert(pEdge);
    }

    return product;
};

Diagram flip(const Diagram &diagram)
{
    Diagram fDiagram;

    fDiagram.n = diagram.n;

    for(std::set<Edge>::iterator edge=diagram.edges.begin(); edge!=diagram.edges.end(); edge++)
    {
        Edge fEdge;
        for(std::set<std::pair<int, int> >::iterator node=edge->nodes.begin(); node!=edge->nodes.end(); node++)
            fEdge.insert(std::pair<int, int>((node->first+1)%2, node->second));
        fDiagram.edges.insert(fEdge);
    }

    return fDiagram;
};

//output function
std::ostream& operator<<(std::ostream &os, const Diagram &diagram)
{
    std::vector<std::vector<int> > output(2, std::vector<int>(diagram.n, -1));
    int edgeNo = 0;

    for(std::set<Edge>::iterator edge=diagram.edges.begin(); edge!= diagram.edges.end(); edge++, edgeNo++)
        for(std::set<std::pair<int, int> >::iterator node=edge->nodes.begin(); node!=edge->nodes.end(); node++)
            output[node->first][node->second] = edgeNo;

    for(int r=0; r<2; r++)
    {
        for(int c=0; c<diagram.n; c++)
            os << output[r][c];
        os << std::endl;
    }

    return os;
};

//equaility
bool operator==(const Diagram &diagram1, const Diagram &diagram2)
{
    return diagram1.edges == diagram2.edges;
};

//equaility
bool operator<(const Diagram &diagram1, const Diagram &diagram2)
{
    return diagram1.edges < diagram2.edges;
};

#endif //DIAGRAM_H_


==> counting_code/cardinalities/Fauser monoid/using operation/Dictionary.h <==
#ifndef DICTIONARY_H_
#define DICTIONARY_H_

#include "Diagram.h"

#include <map>

struct Word
{
    Diagram diagram;
    std::vector<std::string> knownForms;

    Word()
    {

    };

    Word(const Diagram &D, const std::string &s)
    {
        diagram = D;
        knownForms.push_back(s);
    };
};

bool operator<(const Word &a, const Word &b)
{
    //compares the first known forms
    if(a.knownForms[0] == b.knownForms[0])
        return 0;

    if(a.knownForms[0].size() < b.knownForms[0].size())
        return 1;
    else if(a.knownForms[0].size() > b.knownForms[0].size())
        return 0;

    for(size_t i=1; i<a.knownForms[0].size(); i++)
    {
        if(a.knownForms[0][i] < b.knownForms[0][i])
            return 1;
        else if(a.knownForms[0][i] > b.knownForms[0][i])
            return 0;
    }

    return 0;
}

struct Dictionary
{
    int n;      //number of vertices/nodes along the top
    std::vector<Diagram> generators;
    std::vector<Word> words;
    std::map<Diagram, int> diag_map;    // maps a diagram to the word number

    Dictionary(int N)
    {
        n = N;

        char c;
        std::string s;
        int nr_words = 0;

        std::queue<std::pair<Diagram, std::string> > wQueue;

        //adds the generators
        Diagram generator;
        for(int i=0; i<=N-3; i++)
        {
            generator.setTriapsisGen(n, i);
            generators.push_back(generator);
            c = 'a' + words.size();
            s = "";
            s = s + c;
            words.push_back(Word(generators[i], s));
            wQueue.push(std::pair<Diagram, std::string>(generators[i], s));
            diag_map[generators[i] ] = nr_words;
            nr_words++;
        }

        for(int i=0; i<N-1; i++)
        {
            generator.setTransposition(n, i, i+1);
            generators.push_back(generator);
            c = 'a' + words.size();
            s = "";
            s = s + c;
            words.push_back(Word(generator, s));
            wQueue.push(std::pair<Diagram, std::string>(generator, s));
            diag_map[generator ] = nr_words;
            nr_words++;
        }


        Diagram dOld, dNew;
        std::string sOld, sNew;
        size_t indexOld, indexNew;

        while(!wQueue.empty())
        {
            // Old diagram which we now multiply with generators
            dOld = wQueue.front().first;
            sOld = wQueue.front().second;
            wQueue.pop();

            // The index of the old diagram in the word list
            indexOld = diag_map[dOld];

            for(size_t g=0; g<generators.size(); g++)
            {
                c = 'a' + g;

                //   If the last character in the old string is the same as the
                // new generator, then the idempotence of the generator will
                // mean that dNew = dOld
                //if(c != sOld[sOld.size()-1]) //problem here for non-idempotent generators!!!1!
                {
                    sNew = sOld + c;
                    dNew = dOld * generators[g];

                    if ( diag_map.find(dNew) != diag_map.end() ) // diagram has already been found
                    {
                        words[diag_map[dNew] ].knownForms.push_back(sNew);
                    }
                    else //new word
                    {
                        words.push_back(Word(dNew, sNew));
                        wQueue.push(std::pair<Diagram, std::string>(dNew, sNew));
                        diag_map[dNew] = nr_words;
                        nr_words++;
                    }

                    // The index of the new diagram in the word list
                    indexNew = diag_map[dNew];
                }
                {
                    sNew = c + sOld;
                    dNew = generators[g] * dOld;

                    if ( diag_map.find(dNew) != diag_map.end() ) // diagram has already been found
                    {
                        words[diag_map[dNew] ].knownForms.push_back(sNew);
                    }
                    else //new word
                    {
                        words.push_back(Word(dNew, sNew));
                        wQueue.push(std::pair<Diagram, std::string>(dNew, sNew));
                        diag_map[dNew] = nr_words;
                        nr_words++;
                    }

                    // The index of the new diagram in the word list
                    indexNew = diag_map[dNew];
                }
            }
        }
    };

    /*// Multiply the words given by indices x and y
    size_t prod( size_t x, size_t y )
    const
    {
        const std::string & y_string = words[y].knownForms[0];
        size_t current = x, gen;

        for ( size_t i = 0; i < y_string.size(); i++ )
        {
            // Index of the generator of the ith character in y_string
            gen = (y_string[i]-'a');

            current = r_mul_by_gen_[current][gen];
        }

        return current;
    }*/
};

//output function
std::ostream& operator<<(std::ostream &os, const Dictionary &dictionary)
{
    os << "Number of words = " << dictionary.words.size() << std::endl;

    int a = 0;
    for(size_t w=0; w<dictionary.words.size(); w++)
        a += dictionary.words[w].knownForms.size();
    os << "Number of forms = " << a << std::endl;

    for(size_t w=0; w<dictionary.words.size(); w++)
    {
        os << dictionary.words[w].knownForms[0];
        for(size_t i=1; i<dictionary.words[w].knownForms.size(); i++)
            os << ", " << dictionary.words[w].knownForms[i];
        os << std::endl;
    }

    return os;
};


#endif //DICTIONARY_H_



==> counting_code/cardinalities/Fauser monoid/using operation/Edge.h <==
#ifndef EDGE_H_
#define EDGE_H_

#include <iostream>
#include <stdio.h>
#include <cstdlib>
#include <cmath>
#include <string>
#include <algorithm>
#include <vector>
#include <queue>
#include <set>
#include <stack>
#include <map>

struct Edge
{
    std::set<std::pair<int, int> > nodes;

    Edge()
    {

    };

    void insert(const std::pair<int, int> &node)
    {
        nodes.insert(node);
    };

    void insert(const Edge &edge)
    {
        for(std::set<std::pair<int, int> >::iterator node=edge.nodes.begin(); node!=edge.nodes.end(); node++)
            nodes.insert(*node);
    };
};

bool disjoint(const Edge &edge1, const Edge &edge2)
{
    for(std::set<std::pair<int, int> >::iterator node=edge1.nodes.begin(); node!=edge1.nodes.end(); node++)
        if(edge2.nodes.count(*node))
            return 0;

    return 1;
};

bool operator<(const Edge &edge1, const Edge &edge2)
{
    return edge1.nodes < edge2.nodes;
};

bool operator==(const Edge &edge1, const Edge &edge2)
{
    return edge1.nodes == edge2.nodes;
};

bool operator!=(const Edge &edge1, const Edge &edge2)
{
    return !(edge1 == edge2);
};

#endif //EDGE_H_


==> counting_code/cardinalities/Fauser monoid/using operation/test.cpp <==
#include "Dictionary.h"

using namespace std;


int main()
{
    for(int n=3; n<=6; n++)
    {
        Dictionary dict(n);

        cout << dict.words.size() << endl;
    }


    return 0;
}



==> counting_code/cardinalities/brauer monoid/brauerCard.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int main()
{
    ofstream ofs("./out.txt");

    int K=20, D=11;
    vector<mpz_class> cards(K, 0), fact(K, 0);
    vector<vector<mpz_class> > B(D, vector<mpz_class>(K, 0));

    fact[0] = fact[1] = 1;
    for(int k=2; k<K; k++)
        fact[k] = k*fact[k-1];

    for(int k=0; k<K; k++)
        B[0][k] = 1;

    for(int d=1; d<D; d++)
    {
        for(int k=2*d; k<K; k++)
        {
           B[d][k] = B[d][k-1] + (k-1)*B[d-1][k-2];
        }
    }

    for(int k=1; k<K; k++)
    {
        for(int d=0; 2*d<=k; d++)
        {
            cout << "cards[" << k << "] += " <<  fact[k-2*d] << "*" << B[d][k] << "*" << B[d][k] << endl;
            cards[k] += fact[k-2*d]*B[d][k]*B[d][k];
        }
    }

    for(int k=0; k<=15; k++)
    {
        ofs << k;
        for(int d=0; d<=7; d++)
        {
            if(B[d][k] > 0)
                ofs << " & " << B[d][k];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k] << " \\\\" << endl;
    }

    for(int k=0; k<K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();




    return 0;
}


==> counting_code/cardinalities/crossed m apsis monoid/explicit counting/countingNonPlanarTriapses.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <map>
#include <string>
#include "math.h"
#include <fstream>
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m=4;

mpz_class factorial(mpz_class n)
{
    if(n == 1)
        return(1);
    else
        return n*factorial(n-1);
}

//C(n,x)
mpz_class choose(mpz_class n, mpz_class x)
{
    if(x == 0)
        return 1;
    return (n * choose(n-1, x-1))/x;
};

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;
        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];
        return ans;

    };

    Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=30;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            //noTrans[u][l] = 1;

            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%m; l2<=l; l2+=m)
                {
                    if(l2==0)
                        l2+=m;
                    noTrans[u][l] += noTrans[u-u2][l-l2]*choose(u-1, u2-1)*choose(l, l2);
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }

    for(int r=0; r<=K; r++)
    {
        for(int c=0; c<=K; c++)
            cout << noTrans[r][c] << " ";
        cout << endl;
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[n, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
        //noNonTransTable[Zero.n][Zero.used()] += noNonTrans[Zero];
        cout << Zero << "     " << noNonTrans[Zero] << endl;
    }

    //adds values for noNonTrans[n, t_1, ..., t_k]
    for(int k=m; k<=K; k++)
    {
        cout << "k = " << k << endl;

        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];
                cout << "+=" << I2 << "   " << noNonTrans[I2] << endl;

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k -= m*(i+1);
                        I2.it[i]--;
                        noNonTrans[I] += choose(I.k-1, m*(i+1)-1)*noNonTrans[I2];
                        cout << "+= (" << I.k-1 << ", " << m*(i+1)-1 << ")" << I2 << "  =  " << choose(I.k-1, m*(i+1)-1) << "*" << noNonTrans[I2] << endl;
                    }
                }

                if(I.it[0] > 0)
                {
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
                //debugging
                cout << I << "     " << noNonTrans[I] << endl;
                }
                else
                    cout << "!" << I << "     " << noNonTrans[I] << endl;

            }
        }
        cout << endl;
    }

    //calculates the cardinalities
    cout << endl << "calculating cardinalities" << endl;
    vector<mpz_class> cards(K+1, 0);
    for(int k=m; k<=K; k++)
    {
        cards[k] += factorial(k);
        cout << "cards_" << k << " += " << k << "! = " << factorial(k) << endl;

        for(int t=m; t<=k; t+=m)
        {
            for(int t2=m; t2<=k; t2+=m)
            {
                cout << "cards_" << k << " += N[" << k << "][" << t << "]*N["  << k << "][" << t2 << "]*T[" << k-t << "][" << k-t2 << "] = " << noNonTransTable[k][t] << "*" << noNonTransTable[k][t2] << "*" << noTrans[k-t][k-t2] << endl;
                cards[k] += noNonTransTable[k][t]*noNonTransTable[k][t2]*noTrans[k-t][k-t2];
            }
        }
    }

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=9; k1++)
    {
        ofs << k1;
        for(int k2=0; k2<=9; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << " & " << noTrans[k1][k2];
            else
                ofs << " &  ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //prints noNonTransTable
    for(int k=m; k<=15; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 3*m)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;
    for(int k=m; k<=20; k++)
    {
        ofs << k;
        for(int t=m; t<=3*m; t+=m)
        {
            if(noNonTransTable[k][t] > 0)
                ofs << " & " << noNonTransTable[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=0; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/jones monoid/JonesCard.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"

using namespace std;

int main()
{
    ofstream ofs("./out.txt");

    int K=20, D=11;
    vector<long long int> cards(K+1, 0), fact(K+1, 0);
    vector<vector<long long int> > J(D, vector<long long int>(K+1, 0));

    for(int k=0; k<K; k++)
        J[0][k] = 1;

    for(int d=1; d<D; d++)
    {
        for(int k=2*d; k<K; k++)
        {
           J[d][k] = J[d][k-1] + J[d-1][k-1];
        }
    }

    for(int k=1; k<K; k++)
    {
        for(int d=0; 2*d<=k; d++)
        {
            cards[k] += J[d][k]*J[d][k];
        }
    }

    for(int k=0; k<=15; k++)
    {
        ofs << k;
        for(int d=0; d<=7; d++)
        {
            if(J[d][k] > 0)
                ofs << " & " << J[d][k];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k] << " \\\\" << endl;
    }

    for(int k=0; k<K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();




    return 0;
}


==> counting_code/cardinalities/large numbers/eg.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int main()
{
    mpz_class a=100;

    return 0;
}


==> counting_code/cardinalities/m apsis monoid/explicit counting/countingapsismon.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m = 4;

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;

        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];

        return ans;
    };

    Iterator& operator++()
    {
        for(size_t i=0; i<floor(this->k/m); i++)
        {
            it[i]++;
            if(this->used() <= this->k)
                break;
            else
                it[i] = 0;
        }

        return *this;
    };

    /*Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };*/
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=5*m;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;
    noTrans[1][1] = -1;

    /*for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%m; l2<=l; l2+=m)
                {
                    if(l2 == 0) //transversal needs to connect to a positive number of lower dots
                        l2+=m;
                    noTrans[u][l] += noTrans[u-u2][l-l2];
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }*/

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            for(int u2=u-1; u2>=0; u2-=m)
                noTrans[u][l] += noTrans[u2][l-1];
            for(int l2=l-1; l2>=0; l2-=m)
                noTrans[u][l] += noTrans[u-1][l2];

            noTrans[l][u] = noTrans[u][l];
        }
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
    }

    //adds values for noNonTrans[k, t_1, ..., t_m]
    for(int k=m; k<=K; k++)
    {
        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans[I] += noNonTrans[I2];
                    }
                }

                if(I.it[0] > 0)
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
            }
        }
    }

    //sets up number of feasible non-transversals2
    map<Iterator, mpz_class> noNonTrans2;
    vector<vector<mpz_class> > noNonTransTable2(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0, ..., 0].
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans2[Zero] = 1;
    }

    //adds values for noNonTrans2[k, t_1, ..., t_m]
    for(int k=m; k<=K; k++)
    {
        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                if(I.it[0] == 0)
                    continue;

                Iterator I2 = I;
                I2.k--;
                noNonTrans2[I] += noNonTrans2[I2];

                if(I2.it[0] > 0)
                {
                    I2 = I;
                    I2.k -=m;
                    I2.it[0]--;
                    noNonTrans2[I] += (noNonTrans[I2] - noNonTrans2[I2]);
                }

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans2[I] += noNonTrans2[I2];
                    }
                }

                if(I.it[0] > 0)
                    noNonTransTable2[I.k][I.used()] += noNonTrans2[I];
            }
        }
    }

    //calculates the cardinalities
    vector<mpz_class> cards(K+1, 0);
    for(int k=m; k<=K; k++)
        for(int t=m; t<=k; t+=m)
            for(int t2=m; t2<=k; t2+=m)
                cards[k] += noNonTransTable2[k][t]*noNonTransTable2[k][t2]*noTrans[k-t][k-t2];

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=12; k1++)
    {
        ofs << k1;
        for(int k2=0; k2<=12; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << " & " << noTrans[k1][k2];
            else
                ofs << " & ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //outputs non-trans tables
    for(int k=0; k<=5*m; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 4*m)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    for(int k=0; k<=5*m; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 4*m)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans2[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    for(int k=m; k<=5*m; k++)
    {
        ofs << k;
        for(int t=m; t<=4*m; t+=m)
        {
            if(noNonTransTable2[k][t] > 0)
                ofs << " & " << noNonTransTable2[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=0; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/mod m monoids/explicit counting/countingModMMon.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <map>
#include <string>
#include "math.h"
#include <fstream>
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m=2;

mpz_class factorial(mpz_class n)
{
    if(n == 1)
        return(1);
    else
        return n*factorial(n-1);
}

//C(n,x)
mpz_class choose(mpz_class n, mpz_class x)
{
    if(x == 0)
        return 1;
    return (n * choose(n-1, x-1))/x;
};

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;
        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];
        return ans;

    };

    Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=30;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            //noTrans[u][l] = 1;

            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%m; l2<=l; l2+=m)
                {
                    if(l2==0)
                        l2+=m;
                    noTrans[u][l] += noTrans[u-u2][l-l2]*choose(u-1, u2-1)*choose(l, l2);
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }

    for(int r=0; r<=K; r++)
    {
        for(int c=0; c<=K; c++)
            cout << noTrans[r][c] << " ";
        cout << endl;
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0]
    for(int k=0; k<=K; k++)
        noNonTransTable[k][0] = 1;

    //adds values for noNonTrans[n, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
        //noNonTransTable[Zero.n][Zero.used()] += noNonTrans[Zero];
        cout << Zero << "     " << noNonTrans[Zero] << endl;
    }

    //adds values for noNonTrans[n, t_1, ..., t_k]
    for(int k=m; k<=K; k++)
    {
        cout << "k = " << k << endl;

        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];
                cout << "+=" << I2 << "   " << noNonTrans[I2] << endl;

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k -= m*(i+1);
                        I2.it[i]--;
                        noNonTrans[I] += choose(I.k-1, m*(i+1)-1)*noNonTrans[I2];
                        cout << "+= (" << I.k-1 << ", " << m*(i+1)-1 << ")" << I2 << "  =  " << choose(I.k-1, m*(i+1)-1) << "*" << noNonTrans[I2] << endl;
                    }
                }

                //if(I.it[0] > 0)
                //{
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
                //debugging
                //cout << I << "     " << noNonTrans[I] << endl;
                //}
                //else
                  //  cout << "!" << I << "     " << noNonTrans[I] << endl;

            }
        }
        cout << endl;
    }

    //calculates the cardinalities
    cout << endl << "calculating cardinalities" << endl;
    vector<mpz_class> cards(K+1, 0);
    for(int k=m; k<=K; k++)
    {
        //cards[k] += factorial(k);
        //cout << "cards_" << k << " += " << k << "! = " << factorial(k) << endl;

        for(int t=0; t<=k; t+=m)
        {
            for(int t2=0; t2<=k; t2+=m)
            {
                cout << "cards_" << k << " += N[" << k << "][" << t << "]*N["  << k << "][" << t2 << "]*T[" << k-t << "][" << k-t2 << "] = " << noNonTransTable[k][t] << "*" << noNonTransTable[k][t2] << "*" << noTrans[k-t][k-t2] << endl;
                cards[k] += noNonTransTable[k][t]*noNonTransTable[k][t2]*noTrans[k-t][k-t2];
            }
        }
    }

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=9; k1++)
    {
        ofs << k1;
        for(int k2=0; k2<=9; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << " & " << noTrans[k1][k2];
            else
                ofs << " &  ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //prints noNonTransTable
    for(int k=m; k<=15; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 3*m)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;
    for(int k=m; k<=20; k++)
    {
        ofs << k << " & 1";
        for(int t=m; t<=3*m; t+=m)
        {
            if(noNonTransTable[k][t] > 0)
                ofs << " & " << noNonTransTable[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=m; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/no uniapses/explicit counting/nouniapses.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m = 1;

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;

        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];

        return ans;
    };

    Iterator& operator++()
    {
        for(size_t i=0; i<floor(this->k/m); i++)
        {
            it[i]++;
            if(this->used() <= this->k)
                break;
            else
                it[i] = 0;
        }

        return *this;
    };

    /*Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };*/
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=30;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;
    noTrans[1][1] = -1;

    /*for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%m; l2<=l; l2+=m)
                {
                    if(l2 == 0) //transversal needs to connect to a positive number of lower dots
                        l2+=m;
                    noTrans[u][l] += noTrans[u-u2][l-l2];
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }*/

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            for(int u2=u-1; u2>=0; u2-=m)
                noTrans[u][l] += noTrans[u2][l-1];
            for(int l2=l-1; l2>=0; l2-=m)
                noTrans[u][l] += noTrans[u-1][l2];

            noTrans[l][u] = noTrans[u][l];
        }
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0]
    for(int k=0; k<=K; k++)
        noNonTransTable[k][0] = 1;

    //adds values for noNonTrans[k, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
    }

    //adds values for noNonTrans[k, t_1, ..., t_m]
    for(int k=m; k<=K; k++)
    {
        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans[I] += noNonTrans[I2];
                    }
                }

                if(I.it[0] == 0)
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
            }
        }
    }

    //calculates the cardinalities
    vector<mpz_class> cards(K+1, 0);
    for(int k=m; k<=K; k++)
        for(int t=0; t<=k; t+=m)
            for(int t2=0; t2<=k; t2+=m)
            {
                cards[k] += noNonTransTable[k][t]*noNonTransTable[k][t2]*noTrans[k-t][k-t2];
            }

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=12; k1++)
    {
        ofs << k1;
        for(int k2=0; k2<=12; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << " & " << noTrans[k1][k2];
            else
                ofs << " & ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //outputs non-trans tables
    for(int k=0; k<=20; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 4*m)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    for(int k=m; k<=20; k++)
    {
        ofs << k << " & 1";
        for(int t=m; t<=4*m; t+=m)
        {
            if(noNonTransTable[k][t] > 0)
                ofs << " & " << noNonTransTable[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=0; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/planar mod m monoids/explicit counting/countingpmodmon.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

int m = 5;

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/m), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;

        for(size_t i=0; i<it.size(); i++)
            ans += m*(i+1)*it[i];

        return ans;
    };

    Iterator& operator++()
    {
        for(size_t i=0; i<floor(this->k/m); i++)
        {
            it[i]++;
            if(this->used() <= this->k)
                break;
            else
                it[i] = 0;
        }

        return *this;
    };

    /*Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= m*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };*/
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=30;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;
    noTrans[1][1] = -1;

    /*for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%m; l2<=l; l2+=m)
                {
                    if(l2 == 0) //transversal needs to connect to a positive number of lower dots
                        l2+=m;
                    noTrans[u][l] += noTrans[u-u2][l-l2];
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }*/

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=m)
        {
            for(int u2=u-1; u2>=0; u2-=m)
                noTrans[u][l] += noTrans[u2][l-1];
            for(int l2=l-1; l2>=0; l2-=m)
                noTrans[u][l] += noTrans[u-1][l2];

            noTrans[l][u] = noTrans[u][l];
        }
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0]
    for(int k=0; k<=K; k++)
        noNonTransTable[k][0] = 1;

    //adds values for noNonTrans[k, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
    }

    //adds values for noNonTrans[k, t_1, ..., t_m]
    for(int k=m; k<=K; k++)
    {
        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans[I] += noNonTrans[I2];
                    }
                }

                //if(I.it[0] > 0)
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
            }
        }
    }

    //calculates the cardinalities
    vector<mpz_class> cards(K+1, 0);
    for(int k=m; k<=K; k++)
        for(int t=0; t<=k; t+=m)
            for(int t2=0; t2<=k; t2+=m)
            {
                cards[k] += noNonTransTable[k][t]*noNonTransTable[k][t2]*noTrans[k-t][k-t2];
            }

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=12; k1++)
    {
        ofs << k1;
        for(int k2=0; k2<=12; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << " & " << noTrans[k1][k2];
            else
                ofs << " & ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //outputs non-trans tables
    for(int k=0; k<=20; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 4*m)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    for(int k=m; k<=20; k++)
    {
        ofs << k << " & 1";
        for(int t=m; t<=4*m; t+=m)
        {
            if(noNonTransTable[k][t] > 0)
                ofs << " & " << noNonTransTable[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=0; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/planar pttn/explicit counting/countingPlanarPttn.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(K, 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;

        for(size_t i=0; i<it.size(); i++)
            ans += (i+1)*it[i];

        return ans;
    };

    Iterator& operator++()
    {
        for(size_t i=0; i<this->k; i++)
        {
            it[i]++;
            if(this->used() <= this->k)
                break;
            else
                it[i] = 0;
        }

        return *this;
    };

    /*Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= 3*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };*/
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=7;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l++)
        {
            for(int u2=1; u2<=u; u2++)
                for(int l2=1; l2<=l; l2++)
                    noTrans[u][l] += noTrans[u-u2][l-l2];

            noTrans[l][u] = noTrans[u][l];
        }
    }

    //noTrans[1][1] = -1;
    /*for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=3)
        {
            for(int u2=u-1; u2>=0; u2-=3)
                noTrans[u][l] += noTrans[u2][l-1];
            for(int l2=l-1; l2>=0; l2-=3)
                noTrans[u][l] += noTrans[u-1][l2];

            noTrans[l][u] = noTrans[u][l];
        }
    }*/

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
    }

    //adds values for noNonTrans[k, t_1, ..., t_m]
    for(int k=0; k<=K; k++)
        noNonTransTable[k][0] = 1;
    for(int k=1; k<=K; k++)
    {
        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans[I] += noNonTrans[I2];
                    }
                }

                noNonTransTable[I.k][I.used()] += noNonTrans[I];
            }
        }
    }

    //calculates the cardinalities
    vector<mpz_class> cards(K+1, 0);
    for(int k=1; k<=K; k++)
    {
        for(int t=0; t<=k; t++)
            for(int t2=0; t2<=k; t2++)
                cards[k] += noNonTransTable[k][t]*noNonTransTable[k][t2]*noTrans[k-t][k-t2];
        //cards[k] += noTrans[k][k];
    }


    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=5; k1++)
    {
        for(int k2=0; k2<=5; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << noTrans[k1][k2] << " & ";
            else
                ofs << "  & ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //outputs non-trans tables
    Iterator it2(K);
    do
    {
        if(it2.used() <= 4)
        {
            ofs << it2 << " : ";
        }
        ++it2;
    }while(it2.used()>0);
    ofs << " \\\\" <<  endl;
    for(int k=0; k<=5; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 4)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    ofs << "t";
    for(int t=0; t<=5; t++)
        ofs << " & " << t;
    ofs << endl;
    for(int k=0; k<=5; k++)
    {
        ofs << k;
        for(int t=0; t<=5; t+=1)
        {
            if(noNonTransTable[k][t] > 0)
                ofs << " & " << noNonTransTable[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=0; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/triapsis monoid/explicit counting/countingPlanarTriapses.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/3), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;

        for(size_t i=0; i<it.size(); i++)
            ans += 3*(i+1)*it[i];

        return ans;
    };

    Iterator& operator++()
    {
        for(size_t i=0; i<floor(this->k/3); i++)
        {
            it[i]++;
            if(this->used() <= this->k)
                break;
            else
                it[i] = 0;
        }

        return *this;
    };

    /*Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= 3*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };*/
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;

    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return I1.k < I2.k;

    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return I1.it[i] < I2.it[i];

    return 0;
};

int main()
{
    int K=100;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;
    noTrans[1][1] = -1;

    /*for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=3)
        {
            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%3; l2<=l; l2+=3)
                {
                    if(l2 == 0) //transversal needs to connect to a positive number of lower dots
                        l2+=3;
                    noTrans[u][l] += noTrans[u-u2][l-l2];
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }*/

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=3)
        {
            for(int u2=u-1; u2>=0; u2-=3)
                noTrans[u][l] += noTrans[u2][l-1];
            for(int l2=l-1; l2>=0; l2-=3)
                noTrans[u][l] += noTrans[u-1][l2];

            noTrans[l][u] = noTrans[u][l];
        }
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
    }

    //adds values for noNonTrans[k, t_1, ..., t_m]
    for(int k=3; k<=K; k++)
    {
        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans[I] += noNonTrans[I2];
                    }
                }

                if(I.it[0] > 0)
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
            }
        }
    }

    //sets up number of feasible non-transversals2
    map<Iterator, mpz_class> noNonTrans2;
    vector<vector<mpz_class> > noNonTransTable2(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[k, 0, ..., 0].
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans2[Zero] = 1;
    }

    //adds values for noNonTrans2[k, t_1, ..., t_m]
    for(int k=3; k<=K; k++)
    {
        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                if(I.it[0] == 0)
                    continue;

                Iterator I2 = I;
                I2.k--;
                noNonTrans2[I] += noNonTrans2[I2];

                if(I2.it[0] > 0)
                {
                    I2 = I;
                    I2.k -=3;
                    I2.it[0]--;
                    noNonTrans2[I] += (noNonTrans[I2] - noNonTrans2[I2]);
                }

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans2[I] += noNonTrans2[I2];
                    }
                }

                if(I.it[0] > 0)
                    noNonTransTable2[I.k][I.used()] += noNonTrans2[I];
            }
        }
    }

    //calculates the cardinalities
    vector<mpz_class> cards(K+1, 0);
    for(int k=3; k<=K; k++)
        for(int t=3; t<=k; t+=3)
            for(int t2=3; t2<=k; t2+=3)
                cards[k] += noNonTransTable2[k][t]*noNonTransTable2[k][t2]*noTrans[k-t][k-t2];

    ofstream ofs("out.txt");

    //outouts trans tables
    for(int k1=0; k1<=12; k1++)
    {
        for(int k2=0; k2<=12; k2++)
        {
            if(noTrans[k1][k2] > 0)
                ofs << noTrans[k1][k2] << " & ";
            else
                ofs << "  & ";
        }
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    //outputs non-trans tables
    for(int k=0; k<=15; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 12)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    for(int k=0; k<=15; k++)
    {
        ofs << k;
        Iterator it(K);
        do
        {
            if(it.used() <= 12)
            {
                it.k = k;
                if(noNonTrans[it] > 0)
                    ofs << " & " << noNonTrans2[it];
                else
                    ofs << " &  ";
            }
            ++it;
        }while(it.used()>0);
        ofs << " \\\\" <<  endl;
    }
    ofs << endl;

    for(int k=3; k<=15; k++)
    {
        ofs << k;
        for(int t=3; t<=12; t+=3)
        {
            if(noNonTransTable2[k][t] > 0)
                ofs << " & " << noNonTransTable2[k][t];
            else
                ofs << " &  ";
        }
        ofs << " & " << cards[k];
        ofs << " \\\\" << endl;
    }
    ofs << endl;

    for(int k=0; k<=K; k++)
        ofs << cards[k] << " ";
    ofs << endl;

    ofs.close();

    return 0;
};


==> counting_code/cardinalities/triapsis monoid/explicit counting/countingPlanarTriapsesDebug.cpp <==
#include <cstdio>
#include <iostream>
#include <vector>
#include <fstream>
#include <map>
#include <string>
#include "math.h"
#include <gmpxx.h> //need -lgmp -lgmpxx linked
#include <gmp.h>

using namespace std;

struct Iterator
{
    int k;
    vector<int> it;

    Iterator(int K)
    {
        k = K;
        it = vector<int>(floor(K/3), 0);
    };

    //returns the number of dots being used
    size_t used()
    {
        size_t ans = 0;
        for(size_t i=0; i<it.size(); i++)
            ans += 3*(i+1)*it[i];
        return ans;

    };

    Iterator& operator++()
    {
        for(size_t i=0; i<it.size(); i++)
        {
            it[i]++;
            if(this->used() <= 3*it.size())
                break;
            else
                it[i] = 0;
        }

        return *this;
    };
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << I.k << " | ";
    for(size_t i=0; i<I.it.size(); i++)
        os << I.it[i] << " ";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.k != I2.k)
        return 0;
    for(size_t i=0; i<I1.it.size(); i++)
        if(I1.it[i] != I2.it[i])
            return 0;
    return 1;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.k < I2.k)
        return 1;
    else if(I1.k > I2.k)
        return 0;
    for(size_t i=0; i<I1.it.size(); i++)
    {
        if(I1.it[i] < I2.it[i])
            return 1;
        else if(I1.it[i] > I2.it[i])
            return 0;
    }

    return 0;
};

int main()
{
    int K=100;

    //sets up number of feasible transversals
    vector<vector<mpz_class> > noTrans(K+1, vector<mpz_class>(K+1, 0));
    noTrans[0][0] = 1;

    for(int u=1; u<=K; u++)
    {
        for(int l=u; l<=K; l+=3)
        {
            //noTrans[u][l] = 1;

            for(int u2=1; u2<=u; u2++)
            {
                for(int l2=u2%3; l2<=l; l2+=3)
                {
                    if(l2 == 0) //transversal needs to connect to a positive number of lower dots
                        l2+=3;
                    noTrans[u][l] += noTrans[u-u2][l-l2];
                }
            }

            noTrans[l][u] = noTrans[u][l];
        }
    }

    for(int r=0; r<=K; r++)
    {
        for(int c=0; c<=K; c++)
        {
            //cout << noTrans[r][c] << " ";
            if(noTrans[r][c] < 10)
            {
                //cout << " ";
            }
        }
        //cout << endl;
    }

    //sets up number of feasible non-transversals
    map<Iterator, mpz_class> noNonTrans;
    vector<vector<mpz_class> > noNonTransTable(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[n, 0, ..., 0].
    Iterator Zero(K);
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans[Zero] = 1;
        //noNonTransTable[Zero.n][Zero.used()] += noNonTrans[Zero];
        //cout << Zero << "     " << noNonTrans[Zero] << endl;
    }

    //adds values for noNonTrans[n, t_1, ..., t_k]
    for(int k=3; k<=K; k++)
    {
        //cout << "k = " << k << endl;

        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                Iterator I2 = I;
                I2.k--;
                noNonTrans[I] += noNonTrans[I2];
                //cout << "noNonTrans(" << I << ") += noNonTrans(" << I2 << ")   " << noNonTrans[I2] << endl;

                for(size_t i=0; i<I.it.size(); i++)
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans[I] += noNonTrans[I2];
                        //cout << "noNonTrans(" << I << ") += noNonTrans(" << I2 << ")   " << noNonTrans[I2] << endl;
                    }
                }

                if(I.it[0] > 0)
                {
                    noNonTransTable[I.k][I.used()] += noNonTrans[I];
                    //debugging
                    //cout << "noNonTransTable[" << I.k << "][" << I.used() << "] += noNonTrans(" << I << ") " << noNonTrans[I] << endl;
                }
                else
                {
                    //cout << "!" << I << "     " << noNonTrans[I] << endl;
                }
            }
        }
        //cout << endl;
    }

    //prints noNonTransTable
    for(size_t r=0; r<noNonTransTable.size(); r++)
    {
        for(size_t c=0; c<noNonTransTable[r].size(); c++)
        {
            //cout << noNonTransTable[r][c] << " ";
        }
        //cout << endl;
    }

    //sets up number of feasible non-transversals2
    map<Iterator, mpz_class> noNonTrans2;
    vector<vector<mpz_class> > noNonTransTable2(K+1, vector<mpz_class>(K+1, 0));

    //adds values for noNonTrans[n, 0, ..., 0].
    for(int k=0; k<=K; k++)
    {
        Zero.k = k;
        noNonTrans2[Zero] = 1;
        //noNonTransTable[Zero.n][Zero.used()] += noNonTrans[Zero];
        //cout << Zero << "     " << noNonTrans2[Zero] << endl;
    }

    //adds values for noNonTrans2[n, t_1, ..., t_k]
    for(int k=3; k<=K; k++)
    {
        //cout << "k = " << k << endl;

        Iterator I(K);
        I.k=k;

        for(++I;I.used()>0; ++I)
        {
            if(I.used() <= k)
            {
                //cout << I << endl;

                if(I.it[0] == 0)
                    continue;

                Iterator I2 = I;
                I2.k--;
                noNonTrans2[I] += noNonTrans2[I2];
                //cout << "+=" << I2 << "   " << noNonTrans2[I2] << endl;

                if(I2.it[0] > 0)
                {
                    I2 = I;
                    I2.k -=3;
                    I2.it[0]--;
                    noNonTrans2[I] += (noNonTrans[I2] - noNonTrans2[I2]);
                    //cout << "***+= " << I2 << "  =  " << (noNonTrans[I2] - noNonTrans2[I2]) << endl;
                }

                for(size_t i=0; i<I.it.size(); i++) //change to start at 6apses
                {
                    if(I.it[i] > 0)
                    {
                        I2 = I;
                        I2.k--;
                        I2.it[i]--;
                        noNonTrans2[I] += noNonTrans2[I2];
                        //cout << "+= " << I2 << "  =  " << noNonTrans2[I2] << endl;
                    }
                }

                if(I.it[0] > 0)
                {
                    noNonTransTable2[I.k][I.used()] += noNonTrans2[I];
                //debugging
                //cout << I << "     " << noNonTrans2[I] << endl;
                }
                else
                {
                    //cout << "!" << I << "     " << noNonTrans2[I] << endl;
                }
            }
        }
        //cout << endl;
    }

    //prints noNonTransTable
    for(size_t r=0; r<noNonTransTable2.size(); r++)
    {
        for(size_t c=0; c<noNonTransTable2[r].size(); c++)
        {
            //cout << noNonTransTable2[r][c] << " ";
        }
        //cout << endl;
    }

    //calculates the cardinalities
    cout << endl << "calculating cardinalities" << endl;
    vector<mpz_class> cards(K+1, 0);
    for(int k=3; k<=K; k++)
    {
        //cards[k] += 1;
        //cout << "cards_" << k << " += 1" << endl;

        for(int t=3; t<=k; t+=3)
        {
            for(int t2=3; t2<=k; t2+=3)
            {
                //cout << "cards_" << k << " += N[" << k << "][" << t << "]*N["  << k << "][" << t2 << "]*T[" << k-t << "][" << k-t2 << "] = " << noNonTransTable[k][t] << "*" << noNonTransTable[k][t2] << "*" << noTrans[k-t][k-t2] << endl;
                cards[k] += noNonTransTable2[k][t]*noNonTransTable2[k][t2]*noTrans[k-t][k-t2];
            }
        }
    }

    for(int k=0; k<=K; k++)
        cout << cards[k] << " ";
    cout << endl;

    return 0;
};


==> counting_code/cardinalities/triapsis monoid/using operation/Diagram.h <==
#ifndef DIAGRAM_H_
#define DIAGRAM_H_

#include "Edge.h"

struct Diagram
{
    int n;      //number of vertices/nodes along the top
    std::set<Edge> edges;

    Diagram()
    {

    };

    void setTransposition(int N, int a, int b)
    {
        n = N;
        edges.clear();
        for(int c=0; c<n; c++)
        {
            if(c == a)
            {
                Edge tEdge;
                tEdge.insert(std::pair<int, int>(0, a));
                tEdge.insert(std::pair<int, int>(1, b));
                edges.insert(tEdge);
            }
            else if(c == b)
            {
                Edge tEdge;
                tEdge.insert(std::pair<int, int>(0, b));
                tEdge.insert(std::pair<int, int>(1, a));
                edges.insert(tEdge);
            }
            else
            {
                Edge tEdge;
                for(int r=0; r<2; r++)
                    tEdge.insert(std::pair<int, int>(r, c));
                edges.insert(tEdge);
            }
        }


    };

    void setTriapsisGen(int N, int G) //gth generator
    {
        n = N;
        edges.clear();

        for(int c=0; c<n; c++)
        {
            if(c < G or c >= G+3)
            {
                Edge tEdge;
                for(int r=0; r<2; r++)
                    tEdge.insert(std::pair<int, int>(r, c));
                edges.insert(tEdge);
            }
        }

        Edge uEdge, lEdge;
        for(int c=G; c<G+3; c++)
        {
            uEdge.insert(std::pair<int, int>(0, c));
            lEdge.insert(std::pair<int, int>(1, c));
        }
        edges.insert(uEdge);
        edges.insert(lEdge);
    };
};

Diagram operator*(const Diagram &diagram1, const Diagram &diagram2)
{
    Diagram product;
    product.n = diagram1.n;

    std::set<Edge> oEdges = diagram1.edges;
    for(std::set<Edge>::iterator edge=diagram2.edges.begin(); edge!= diagram2.edges.end(); edge++)
    {
        Edge nEdge;
        for(std::set<std::pair<int, int> >::iterator node=edge->nodes.begin(); node!=edge->nodes.end(); node++)
            nEdge.insert(std::pair<int, int>(node->first + 1, node->second));
        oEdges.insert(nEdge);
    }

    std::set<Edge> nEdges;

    while(oEdges.size())
    {
        Edge nEdge = *(oEdges.begin());
        Edge tEdge;
        oEdges.erase(oEdges.begin());

        bool madeChange = 1;
        while(madeChange)
        {
            madeChange = 0;

            for(std::set<Edge>::iterator edge=oEdges.begin(); edge != oEdges.end(); edge++)
            {
                if(!disjoint(nEdge, *edge))
                {
                    madeChange = 1;
                    nEdge.insert(*edge);
                    oEdges.erase(*edge);
                    break;
                }
            }
        }
        nEdges.insert(nEdge);
    }

    for(std::set<Edge>::iterator nEdge=nEdges.begin(); nEdge!=nEdges.end(); nEdge++)
    {
        Edge pEdge;
        for(std::set<std::pair<int, int> >::iterator node=nEdge->nodes.begin(); node!=nEdge->nodes.end(); node++)
        {
            if(node->first == 0)
                pEdge.insert(*node);
            else if(node->first == 2)
                pEdge.insert(std::pair<int, int>(1, node->second));
        }
        if(pEdge.nodes.size())
            product.edges.insert(pEdge);
    }

    return product;
};

Diagram flip(const Diagram &diagram)
{
    Diagram fDiagram;

    fDiagram.n = diagram.n;

    for(std::set<Edge>::iterator edge=diagram.edges.begin(); edge!=diagram.edges.end(); edge++)
    {
        Edge fEdge;
        for(std::set<std::pair<int, int> >::iterator node=edge->nodes.begin(); node!=edge->nodes.end(); node++)
            fEdge.insert(std::pair<int, int>((node->first+1)%2, node->second));
        fDiagram.edges.insert(fEdge);
    }

    return fDiagram;
};

//output function
std::ostream& operator<<(std::ostream &os, const Diagram &diagram)
{
    std::vector<std::vector<int> > output(2, std::vector<int>(diagram.n, -1));
    int edgeNo = 0;

    for(std::set<Edge>::iterator edge=diagram.edges.begin(); edge!= diagram.edges.end(); edge++, edgeNo++)
        for(std::set<std::pair<int, int> >::iterator node=edge->nodes.begin(); node!=edge->nodes.end(); node++)
            output[node->first][node->second] = edgeNo;

    for(int r=0; r<2; r++)
    {
        for(int c=0; c<diagram.n; c++)
            os << output[r][c];
        os << std::endl;
    }

    return os;
};

//equaility
bool operator==(const Diagram &diagram1, const Diagram &diagram2)
{
    return diagram1.edges == diagram2.edges;
};

//equaility
bool operator<(const Diagram &diagram1, const Diagram &diagram2)
{
    return diagram1.edges < diagram2.edges;
};

#endif //DIAGRAM_H_


==> counting_code/cardinalities/triapsis monoid/using operation/Dictionary.h <==
#ifndef DICTIONARY_H_
#define DICTIONARY_H_

#include "Diagram.h"

#include <map>

struct Word
{
    Diagram diagram;
    std::vector<std::string> knownForms;

    Word()
    {

    };

    Word(const Diagram &D, const std::string &s)
    {
        diagram = D;
        knownForms.push_back(s);
    };
};

bool operator<(const Word &a, const Word &b)
{
    //compares the first known forms
    if(a.knownForms[0] == b.knownForms[0])
        return 0;

    if(a.knownForms[0].size() < b.knownForms[0].size())
        return 1;
    else if(a.knownForms[0].size() > b.knownForms[0].size())
        return 0;

    for(size_t i=1; i<a.knownForms[0].size(); i++)
    {
        if(a.knownForms[0][i] < b.knownForms[0][i])
            return 1;
        else if(a.knownForms[0][i] > b.knownForms[0][i])
            return 0;
    }

    return 0;
}

struct Dictionary
{
    int n;      //number of vertices/nodes along the top
    std::vector<Diagram> generators;
    std::vector<Word> words;
    std::map<Diagram, int> diag_map;    // maps a diagram to the word number

    Dictionary(int N)
    {
        n = N;

        char c;
        std::string s;
        int nr_words = 0;

        std::queue<std::pair<Diagram, std::string> > wQueue;

        //adds the generators
        Diagram generator;
        for(int i=0; i<=N-3; i++)
        {
            generator.setTriapsisGen(n, i);
            generators.push_back(generator);
            c = 'a' + words.size();
            s = "";
            s = s + c;
            words.push_back(Word(generators[i], s));
            wQueue.push(std::pair<Diagram, std::string>(generators[i], s));
            diag_map[generators[i] ] = nr_words;
            nr_words++;
        }

        for(int i=0; i<N-1; i++)
        {
            generator.setTransposition(n, i, i+1);
            generators.push_back(generator);
            c = 'a' + words.size();
            s = "";
            s = s + c;
            words.push_back(Word(generator, s));
            wQueue.push(std::pair<Diagram, std::string>(generator, s));
            diag_map[generator ] = nr_words;
            nr_words++;
        }


        Diagram dOld, dNew;
        std::string sOld, sNew;
        size_t indexOld, indexNew;

        while(!wQueue.empty())
        {
            // Old diagram which we now multiply with generators
            dOld = wQueue.front().first;
            sOld = wQueue.front().second;
            wQueue.pop();

            // The index of the old diagram in the word list
            indexOld = diag_map[dOld];

            for(size_t g=0; g<generators.size(); g++)
            {
                c = 'a' + g;

                //   If the last character in the old string is the same as the
                // new generator, then the idempotence of the generator will
                // mean that dNew = dOld
                //if(c != sOld[sOld.size()-1]) //problem here for non-idempotent generators!!!1!
                {
                    sNew = sOld + c;
                    dNew = dOld * generators[g];

                    if ( diag_map.find(dNew) != diag_map.end() ) // diagram has already been found
                    {
                        words[diag_map[dNew] ].knownForms.push_back(sNew);
                    }
                    else //new word
                    {
                        words.push_back(Word(dNew, sNew));
                        wQueue.push(std::pair<Diagram, std::string>(dNew, sNew));
                        diag_map[dNew] = nr_words;
                        nr_words++;
                    }

                    // The index of the new diagram in the word list
                    indexNew = diag_map[dNew];
                }
                {
                    sNew = c + sOld;
                    dNew = generators[g] * dOld;

                    if ( diag_map.find(dNew) != diag_map.end() ) // diagram has already been found
                    {
                        words[diag_map[dNew] ].knownForms.push_back(sNew);
                    }
                    else //new word
                    {
                        words.push_back(Word(dNew, sNew));
                        wQueue.push(std::pair<Diagram, std::string>(dNew, sNew));
                        diag_map[dNew] = nr_words;
                        nr_words++;
                    }

                    // The index of the new diagram in the word list
                    indexNew = diag_map[dNew];
                }
            }
        }
    };

    /*// Multiply the words given by indices x and y
    size_t prod( size_t x, size_t y )
    const
    {
        const std::string & y_string = words[y].knownForms[0];
        size_t current = x, gen;

        for ( size_t i = 0; i < y_string.size(); i++ )
        {
            // Index of the generator of the ith character in y_string
            gen = (y_string[i]-'a');

            current = r_mul_by_gen_[current][gen];
        }

        return current;
    }*/
};

//output function
std::ostream& operator<<(std::ostream &os, const Dictionary &dictionary)
{
    os << "Number of words = " << dictionary.words.size() << std::endl;

    int a = 0;
    for(size_t w=0; w<dictionary.words.size(); w++)
        a += dictionary.words[w].knownForms.size();
    os << "Number of forms = " << a << std::endl;

    for(size_t w=0; w<dictionary.words.size(); w++)
    {
        os << dictionary.words[w].knownForms[0];
        for(size_t i=1; i<dictionary.words[w].knownForms.size(); i++)
            os << ", " << dictionary.words[w].knownForms[i];
        os << std::endl;
    }

    return os;
};


#endif //DICTIONARY_H_



==> counting_code/cardinalities/triapsis monoid/using operation/Edge.h <==
#ifndef EDGE_H_
#define EDGE_H_

#include <iostream>
#include <stdio.h>
#include <cstdlib>
#include <cmath>
#include <string>
#include <algorithm>
#include <vector>
#include <queue>
#include <set>
#include <stack>
#include <map>

struct Edge
{
    std::set<std::pair<int, int> > nodes;

    Edge()
    {

    };

    void insert(const std::pair<int, int> &node)
    {
        nodes.insert(node);
    };

    void insert(const Edge &edge)
    {
        for(std::set<std::pair<int, int> >::iterator node=edge.nodes.begin(); node!=edge.nodes.end(); node++)
            nodes.insert(*node);
    };
};

bool disjoint(const Edge &edge1, const Edge &edge2)
{
    for(std::set<std::pair<int, int> >::iterator node=edge1.nodes.begin(); node!=edge1.nodes.end(); node++)
        if(edge2.nodes.count(*node))
            return 0;

    return 1;
};

bool operator<(const Edge &edge1, const Edge &edge2)
{
    return edge1.nodes < edge2.nodes;
};

bool operator==(const Edge &edge1, const Edge &edge2)
{
    return edge1.nodes == edge2.nodes;
};

bool operator!=(const Edge &edge1, const Edge &edge2)
{
    return !(edge1 == edge2);
};

#endif //EDGE_H_


==> counting_code/cardinalities/triapsis monoid/using operation/test.cpp <==
#include "Dictionary.h"

using namespace std;


int main()
{
    for(int n=3; n<=6; n++)
    {
        Dictionary dict(n);

        cout << dict.words.size() << endl;
    }


    return 0;
}



==> counting_code/jones normal forms/products of runs/productsOfRuns.cpp <==
#include <cstdio>
#include <iostream>
#include <fstream>
#include <vector>
#include <map>
#include <string>
#include "math.h"

using namespace std;

long long int max(long long int n)
{
    return n*(n+1)/2;
};

struct Iterator
{
    int a, b;

    Iterator()
    {
        a = b = 1;
    };

    Iterator(int A, int B)
    {
        a = A;
        b = B;
    };

    Iterator& operator++()
    {
        if(b < a)
            b++;
        else
        {
            b = 1;
            a++;
        }

        return *this;
    };
};

//output function for Iterators
ostream& operator<<(ostream &os, const Iterator &I)
{
    os << "(" << I.a << "," << I.b << ")";

    return os;
};

//equality relation for Iterators
bool operator==(const Iterator &I1, const Iterator &I2)
{
    if(I1.a == I2.a && I1.b == I2.b)
        return 1;
    else
        return 0;
};

//order relation for Iterators
bool operator<(const Iterator &I1, const Iterator &I2)
{
    if(I1.a < I2.a)
        return 1;
    else if(I1.a > I2.a)
        return 0;

    if(I1.b < I2.a)
        return 1;
    else if(I1.b > I2.b)
        return 0;

    return 0;
};

int main()
{
    int N=6;
    vector<vector<int> > grid(max(N), vector<int>(max(N), 0));

    ofstream ofs("output.txt"); //ofs.open("output.txt");

    Iterator r;
    for(int i=0; i<max(N); i++, ++r)
    {
        Iterator c;
        for(int j=0; j<max(N); j++, ++c)
        {
            ofs << r << "*" << c << " ";
            if(r.a < c.a && r.b < c.b)
                grid[i][j] = 1;
            if(c.a == r.b || c.a+1 == r.b || (c.a-1 == r.b && c.b <= r.a))
            {
                if(grid[i][j] > 0)
                    ofs << "ERROR: case 2 collided with case " << grid[i][j] << " on " << r << "*" << c << endl;
                grid[i][j] = 2;
            }
            if(c.a+2 <= r.b)
            {
                if(grid[i][j] > 0)
                    ofs << "ERROR: case 3 collided with case " << grid[i][j] << " on " << r << "*" << c << endl;
                grid[i][j] = 3;
            }
            if(r.b < c.b && r.b+1 < c.a && c.a <= r.a)
            {
                if(grid[i][j] > 0)
                    ofs << "ERROR: case 4 collided with case " << grid[i][j] << " on " << r << "*" << c << endl;
                grid[i][j] = 4;
            }
            if((c.b <= r.b && r.a == r.b && r.a+1<c.a) || (c.b <= r.b && r.a > r.b && r.a<c.a))
            {
                if(grid[i][j] > 0)
                    ofs << "ERROR: case 5 collided with case " << grid[i][j] << " on " << r << "*" << c << endl;
                grid[i][j] = 5;
            }
            if(r.a >= c.a && c.a > r.b+1 && c.b <= r.b)
            {
                if(grid[i][j] > 0)
                    ofs << "ERROR: case 6 collided with case " << grid[i][j] << " on " << r << "*" << c << endl;
                grid[i][j] = 6;
            }
        }
        ofs << endl;
    }


    for(int i=0; i<max(N); i++)
    {
        for(int j=0; j<max(N); j++)
        {
            ofs << grid[i][j] << " ";
        }
        ofs << endl;
    }

    ofs.close();

    return 0;
};

